Considerations on supersymmetric Dark Matter beyond the MSSM

The standard model (SM) of particle physics is for the last three decades a very successful description of the properties and interactions of all known elementary particles. Currently, it is again probed with the first collisions at the Large Hadron Collider (LHC). It is widely expected that new physics will be detected at the LHC and the SM has to be extended. The most exhaustive analyzed extension of the SM is supersymmetry (SUSY). SUSY can not only solve intrinsic problems of the SM like the hierarchy problem, but it also postulates new particles which might explain the nature of dark matter in the universe. The majority of all studies about dark matter in the framework of SUSY has focused on the minimal supersymmetric standard model (MSSM). The aim of this work is to consider scenarios beyond that scope. We consider two models which explain not only dark matter but also neutrino masses: the gravitino as dark matter in gauge mediated SUSY breaking (GMSB) with bilinear broken R-parity as well as different seesaw scenarios with the neutralino as dark matter candidate. Furthermore, we also study the next-to-minimal supersymmetric standard model (NMSSM) which solves the (\mu)-problem of the MSSM and discuss the properties of the neutralino as dark matter candidate.

==> Feynmangraphen/MakePDF.sh <==
#!/bin/bash 
find . -name "*.mp" -exec mpost {} \; 
echo "" 
echo "PDF for Model finished" 
echo "Thanks for using SARAH" 
echo "" 

